Privacy-Preserving 3-Layer Neural Network Training

In this manuscript, we consider the problem of privacy-preserving training of neural networks in the mere homomorphic encryption setting. We combine several exsiting techniques available, extend some of them, and finally enable the training of 3-layer neural networks for both the regression and classification problems using mere homomorphic encryption technique.

==> My_NNtrainingHEwith1hiddenlayer_2023August17_Classification_MNIST_NumpyMatrixMul_RawG_NewLossFunctionsYvsSigmoidY_Normal00_05WeightInitialization.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "oksAWLgf1K1J",
        "outputId": "86b9520d-3467-46dc-fbe4-c3cc280db2a7"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(150, 4) (150,)\n",
            "[-0.9006834  0.8006551 -1.2844061 -1.3129768]\n",
            "0\n",
            "(150, 4) (150,)\n",
            "(60000, 784) (60000,)\n",
            "[0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.011765 0.0706   0.0706   0.0706   0.4941   0.533    0.686    0.102\n",
            " 0.651    1.       0.9688   0.498    0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.1177   0.1412   0.3687   0.604    0.6665   0.992    0.992    0.992\n",
            " 0.992    0.992    0.8823   0.6743   0.992    0.949    0.7646   0.251\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.1921   0.933    0.992    0.992    0.992\n",
            " 0.992    0.992    0.992    0.992    0.992    0.9844   0.3647   0.3215\n",
            " 0.3215   0.2196   0.153    0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.0706\n",
            " 0.859    0.992    0.992    0.992    0.992    0.992    0.7764   0.714\n",
            " 0.9688   0.9453   0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.3137   0.612    0.4197   0.992\n",
            " 0.992    0.8037   0.04315  0.       0.1686   0.604    0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.0549   0.00392  0.604    0.992    0.353    0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.545\n",
            " 0.992    0.745    0.00784  0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.04315  0.745    0.992    0.2744   0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.1372   0.9453   0.8823   0.6274   0.4236   0.00392  0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.3176   0.9414   0.992\n",
            " 0.992    0.4666   0.098    0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.1765   0.7295   0.992    0.992    0.5884   0.1059\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.06274\n",
            " 0.3647   0.9883   0.992    0.7334   0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.9766   0.992    0.9766\n",
            " 0.251    0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.1804   0.51\n",
            " 0.718    0.992    0.992    0.8115   0.00784  0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.153    0.5806   0.898    0.992    0.992    0.992    0.9805   0.714\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.0941   0.447    0.8667   0.992    0.992    0.992\n",
            " 0.992    0.788    0.306    0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.0902   0.2588   0.8354   0.992\n",
            " 0.992    0.992    0.992    0.7764   0.3176   0.00784  0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.0706   0.6704\n",
            " 0.859    0.992    0.992    0.992    0.992    0.7646   0.3137   0.0353\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.2157   0.6743   0.886    0.992    0.992    0.992    0.992    0.957\n",
            " 0.5215   0.04315  0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.533    0.992    0.992    0.992\n",
            " 0.8315   0.5293   0.5176   0.06274  0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.\n",
            " 0.       0.       0.       0.       0.       0.       0.       0.      ]\n",
            "5\n",
            "[-0.9006834  0.8006551 -1.2844061 -1.3129768]\n",
            "0\n",
            "5000\n",
            "10000\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  0 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  0 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  0 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  1 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  1 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  1 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  2 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  2 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  2 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  3 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  3 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  3 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  4 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  4 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  4 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  5 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  5 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  5 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  6 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  6 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  6 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  7 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  7 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  7 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  8 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  8 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  8 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  9 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  9 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  9 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  10 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  10 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  10 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "The  11 -th Test /  12\n",
            "\n",
            "\n",
            "+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\n",
            "+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\n",
            "The  11 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  0 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  1 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  2 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  3 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  4 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  5 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  6 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  7 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  8 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  9 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  10 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  11 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  12 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  13 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  14 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  15 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  16 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  17 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  18 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  19 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  20 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  21 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  22 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  23 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  24 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  25 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  26 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  27 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  28 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  29 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  30 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  31 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  32 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  33 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  34 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  35 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  36 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  37 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  38 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  39 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  40 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  41 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  42 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  43 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  44 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  45 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  46 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  47 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  48 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  49 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  50 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  51 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  52 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  53 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  54 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  55 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  56 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  57 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  58 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  59 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  60 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  61 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  62 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  63 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  64 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  65 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  66 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  67 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  68 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  69 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  70 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  71 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  72 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  73 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  74 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  75 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  76 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  77 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  78 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  79 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  80 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  81 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  82 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  83 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  84 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  85 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  86 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  87 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  88 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  89 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  90 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  91 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  92 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  93 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  94 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  95 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  96 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  97 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  98 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  99 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  100 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  101 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  102 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  103 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  104 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  105 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  106 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  107 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  108 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  109 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  110 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  111 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  112 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  113 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  114 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  115 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  116 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  117 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  118 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  119 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  120 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  121 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  122 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  123 -th iteration /  125\n",
            "The  11 -th Test /  12 \tThe  124 -th iteration /  125\n",
            "--------------------------++++++++++++++++++++++++++\n",
            "[1.52580979 1.29090061 1.19089079 1.13442323 1.09678336 1.06855532\n",
            " 1.04559872 1.02590869 1.00843341 0.99257905 0.97798597 0.96442117\n",
            " 0.95172384 0.93977661 0.92848963 0.91779139 0.90762326 0.89793598\n",
            " 0.88868748 0.87984128 0.87136546 0.86323182 0.85541529 0.84789347\n",
            " 0.84064622 0.83365541 0.82690461 0.8203789  0.81406471 0.80794964\n",
            " 0.80202234 0.79627239 0.79069023 0.78526701 0.77999459 0.77486544\n",
            " 0.76987255 0.76500944 0.76027006 0.7556488  0.7511404  0.74673995\n",
            " 0.74244285 0.7382448  0.73414176 0.73012993 0.72620572 0.72236577\n",
            " 0.71860689 0.71492608 0.7113205  0.70778745 0.70432439 0.7009289\n",
            " 0.69759867 0.69433153 0.69112539 0.68797828 0.68488831 0.68185368\n",
            " 0.67887267 0.67594364 0.67306502 0.67023532 0.66745308 0.66471694\n",
            " 0.66202557 0.65937771 0.65677213 0.65420768 0.65168322 0.64919769\n",
            " 0.64675003 0.64433925 0.64196439 0.63962453 0.63731875 0.63504622\n",
            " 0.63280608 0.63059754 0.62841983 0.6262722  0.62415392 0.62206429\n",
            " 0.62000264 0.61796831 0.61596067 0.61397911 0.61202304 0.61009188\n",
            " 0.60818507 0.60630208 0.60444237 0.60260546 0.60079084 0.59899803\n",
            " 0.59722658 0.59547604 0.59374596 0.59203593 0.59034553 0.58867437\n",
            " 0.58702205 0.5853882  0.58377245 0.58217445 0.58059384 0.57903029\n",
            " 0.57748347 0.57595306 0.57443875 0.57294024 0.57145723 0.56998943\n",
            " 0.56853657 0.56709837 0.56567457 0.5642649  0.56286912 0.56148697\n",
            " 0.56011823 0.55876265 0.55742001 0.55609008 0.55477265]\n",
            "[2.53518616 2.47500515 2.41754952 2.36189624 2.30732815 2.25327991\n",
            " 2.19930594 2.14506235 2.09029813 2.0348525  1.97865605 1.92173359\n",
            " 1.86420678 1.80629448 1.74830872 1.69064451 1.63376233 1.57816289\n",
            " 1.52435576 1.47282467 1.42399434 1.37820408 1.3356924  1.29659383\n",
            " 1.26094609 1.22870358 1.19975308 1.17392914 1.15102793 1.13081954\n",
            " 1.1130591  1.09749674 1.08388617 1.07199171 1.06159341 1.05249041\n",
            " 1.04450247 1.03747028 1.03125467 1.02573518 1.02080831 1.01638557\n",
            " 1.01239161 1.00876241 1.00544364 1.00238925 0.99956016 0.99692324\n",
            " 0.99445034 0.99211751 0.98990436 0.9877935  0.98577006 0.98382132\n",
            " 0.98193637 0.98010584 0.97832165 0.97657685 0.97486542 0.97318216\n",
            " 0.97152257 0.96988272 0.96825921 0.96664907 0.9650497  0.96345883\n",
            " 0.96187448 0.9602949  0.95871856 0.95714409 0.95557032 0.95399617\n",
            " 0.95242072 0.95084312 0.94926265 0.94767863 0.94609048 0.94449767\n",
            " 0.94289973 0.94129621 0.93968675 0.93807099 0.93644861 0.93481934\n",
            " 0.93318292 0.9315391  0.92988768 0.92822846 0.92656127 0.92488595\n",
            " 0.92320235 0.92151033 0.91980979 0.91810061 0.9163827  0.91465596\n",
            " 0.91292034 0.91117575 0.90942214 0.90765946 0.90588767 0.90410673\n",
            " 0.90231663 0.90051734 0.89870884 0.89689115 0.89506425 0.89322816\n",
            " 0.8913829  0.88952848 0.88766494 0.88579231 0.88391063 0.88201995\n",
            " 0.88012031 0.87821178 0.87629443 0.8743683  0.8724335  0.87049008\n",
            " 0.86853813 0.86657774 0.864609   0.862632   0.86064685]\n",
            "--------------------------++++++++++++++++++++++++++\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "--------------------------++++++++++++++++++++++++++\n",
            "[0.09331667 0.10728333 0.11976667 0.13218333 0.14521667 0.15786667\n",
            " 0.17178333 0.18531667 0.19798333 0.21045    0.22328333 0.2364\n",
            " 0.24945    0.26188333 0.27485    0.2878     0.30101667 0.31348333\n",
            " 0.32515    0.33866667 0.3514     0.36303333 0.37483333 0.3872\n",
            " 0.3975     0.4088     0.41923333 0.42986667 0.43955    0.44865\n",
            " 0.45863333 0.46753333 0.47591667 0.48405    0.4927     0.50083333\n",
            " 0.50865    0.5168     0.52446667 0.53163333 0.53798333 0.54466667\n",
            " 0.55105    0.55726667 0.56316667 0.5684     0.57401667 0.57876667\n",
            " 0.584      0.58891667 0.5943     0.59951667 0.60366667 0.60851667\n",
            " 0.61268333 0.61703333 0.62078333 0.6244     0.628      0.63165\n",
            " 0.6353     0.63883333 0.64258333 0.64568333 0.64901667 0.65208333\n",
            " 0.65498333 0.65775    0.66075    0.66348333 0.66591667 0.6682\n",
            " 0.67053333 0.67315    0.67553333 0.6779     0.68036667 0.68265\n",
            " 0.68495    0.68706667 0.68928333 0.6912     0.6934     0.69555\n",
            " 0.69758333 0.69963333 0.70116667 0.70276667 0.70448333 0.70633333\n",
            " 0.70816667 0.7102     0.71166667 0.7134     0.71496667 0.71663333\n",
            " 0.71823333 0.72       0.72143333 0.72286667 0.72425    0.72541667\n",
            " 0.7269     0.72828333 0.72961667 0.73091667 0.73228333 0.73363333\n",
            " 0.73475    0.73581667 0.73726667 0.73853333 0.73978333 0.7412\n",
            " 0.74218333 0.74318333 0.74426667 0.74535    0.74628333 0.7473\n",
            " 0.74828333 0.74918333 0.75006667 0.75105    0.75203333]\n",
            "[0.09331667 0.09565    0.09778333 0.10046667 0.10298333 0.10561667\n",
            " 0.10856667 0.1111     0.11461667 0.11753333 0.12085    0.123\n",
            " 0.1254     0.12815    0.13096667 0.13328333 0.13661667 0.13988333\n",
            " 0.14393333 0.14743333 0.15118333 0.15448333 0.15861667 0.16258333\n",
            " 0.16668333 0.16988333 0.17313333 0.17665    0.1796     0.18143333\n",
            " 0.1848     0.18728333 0.18918333 0.19198333 0.1947     0.1969\n",
            " 0.19968333 0.20245    0.20521667 0.20746667 0.20966667 0.21203333\n",
            " 0.21475    0.21756667 0.2208     0.22336667 0.22603333 0.2294\n",
            " 0.23236667 0.23638333 0.23905    0.24196667 0.24478333 0.24816667\n",
            " 0.25168333 0.25485    0.2578     0.26138333 0.26493333 0.26815\n",
            " 0.27176667 0.27503333 0.27871667 0.28243333 0.28631667 0.2899\n",
            " 0.29393333 0.29738333 0.30133333 0.30575    0.30913333 0.31293333\n",
            " 0.31758333 0.32146667 0.32525    0.32906667 0.3332     0.33741667\n",
            " 0.3412     0.3446     0.34838333 0.3516     0.3553     0.35958333\n",
            " 0.3632     0.3673     0.37073333 0.37435    0.37821667 0.38218333\n",
            " 0.38621667 0.39001667 0.3936     0.39748333 0.40158333 0.40538333\n",
            " 0.40923333 0.41313333 0.41701667 0.42063333 0.4243     0.42798333\n",
            " 0.43195    0.43573333 0.43928333 0.44295    0.44585    0.44925\n",
            " 0.45275    0.4564     0.46003333 0.46321667 0.46656667 0.47041667\n",
            " 0.4744     0.47726667 0.48065    0.4842     0.48728333 0.49048333\n",
            " 0.4934     0.49683333 0.50021667 0.50371667 0.50741667]\n",
            "--------------------------++++++++++++++++++++++++++\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "--------------------------++++++++++++++++++++++++++\n",
            "AllACC1   [\\bar Y - Y] \n",
            "AllACC2   [Sigmoid(\bar Y) - Y] \n",
            "MaxSigmoidInput:  2.1643655881275015\n",
            "MinSigmoidInput:  -15.220040582250764\n",
            "--------------------------++++++++++++++++++++++++++\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import os\n",
        "os.environ[\"TF_CPP_MIN_LOG_LEVEL\"] = \"2\"\n",
        "import csv\n",
        "import math\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "from math import sqrt\n",
        "from numpy.random import randn, normal\n",
        "\n",
        "import tensorflow as tf\n",
        "#tf.config.run_functions_eagerly(True)\n",
        "from tensorflow import keras\n",
        "import tensorflow_datasets as tfds\n",
        "from sys import version\n",
        "\n",
        "# endregion imports\n",
        "version\n",
        "\n",
        "\n",
        "x, y = tfds.as_numpy(tfds.load(\n",
        "    'iris',\n",
        "    batch_size=-1,\n",
        "    as_supervised=True,\n",
        "))[\"train\"]\n",
        "\n",
        "mean = x.mean(axis=0)\n",
        "x -= mean\n",
        "std = x.std(axis=0)\n",
        "x /= std\n",
        "\n",
        "print(x.shape, y.shape)\n",
        "print(x[0]), print(y[0])\n",
        "\n",
        "from keras.datasets import  mnist, fashion_mnist\n",
        "(x_train, y_train), (x_test, y_test) = fashion_mnist.load_data()\n",
        "(x_train, y_train), (x_test, y_test) = mnist.load_data()\n",
        "x_train = x_train.reshape(-1,  28*28).astype(\"float16\") / 255.0\n",
        "x_test = x_test.reshape(-1, 28*28).astype(\"float16\") / 255.0\n",
        "\n",
        "print(x.shape, y.shape)\n",
        "print(x_train.shape, y_train.shape)\n",
        "print(x_train[0]), print(y_train[0])\n",
        "print(x[0]), print(y[0])\n",
        "\n",
        "\n",
        "x = x_train[:5000]\n",
        "y = y_train[:5000]\n",
        "\n",
        "\n",
        "#x = x_train[:]\n",
        "#y = y_train[:]\n",
        "\n",
        "\n",
        "data = []\n",
        "for i in range(len(x)):\n",
        "  row =  np.insert(x[i], 0, y[i])\n",
        "  #print(row)\n",
        "  data.append(row)\n",
        "print(len(data))\n",
        "\n",
        "\n",
        "X = data[:]\n",
        "for rowidx in range( len(X)):\n",
        "  X[rowidx][0] = 1.0\n",
        "\n",
        "#y = self.one_hot(y)\n",
        "Y = []\n",
        "for rowidx in range( len(y) ):\n",
        "    row = []\n",
        "    for colidx in range( len( set(y) ) ):\n",
        "        if colidx == y[rowidx]:\n",
        "            row.append( 1 )\n",
        "        else:\n",
        "            row.append( 0 )\n",
        "    Y.append( row )\n",
        "\n",
        "\n",
        "############################### For TEST ################################\n",
        "testdata = []\n",
        "for i in range(len(x_test)):\n",
        "  row =  np.insert(x_test[i], 0, y_test[i])\n",
        "  #print(row)\n",
        "  testdata.append(row)\n",
        "print(len(testdata))\n",
        "\n",
        "X_test = testdata[:]\n",
        "for rowidx in range( len(X_test)):\n",
        "  X_test[rowidx][0] = 1.0\n",
        "\n",
        "#y = self.one_hot(y)\n",
        "Y_test = []\n",
        "for rowidx in range( len(y_test) ):\n",
        "    row = []\n",
        "    for colidx in range( len( set(y_test) ) ):\n",
        "        if colidx == y_test[rowidx]:\n",
        "            row.append( 1 )\n",
        "        else:\n",
        "            row.append( 0 )\n",
        "    Y_test.append( row )\n",
        "############################### For TEST ################################\n",
        "\n",
        "#print(\"+++++++++++++++++++++++++++ ! Iris ! +++++++++++++++++++++++++++\")\n",
        "#for rowid in range(len(X)):\n",
        "#    print(y[rowid], \" : \", Y[rowid], \" : \", end='')\n",
        "#    for colid in range(len(X[0])):\n",
        "#        print(\"%3.2f  \" % data[rowid][colid], end='')\n",
        "#    print()\n",
        "#print(\"Row_Num: \", len(X))\n",
        "#print(\"Col_Num: \", len(X[0]))\n",
        "#print(\"+++++++++++++++++++++++++++ ! Iris ! +++++++++++++++++++++++++++\")\n",
        "#print(y[-1], \" : \", x[-1])\n",
        "\n",
        "\n",
        "\n",
        "import csv\n",
        "with open('normalizedMNIST.csv', 'w') as csvfile:\n",
        "    spamwriter = csv.writer(csvfile)\n",
        "\n",
        "    for i in range(len(data)):\n",
        "      spamwriter.writerow(data[i])\n",
        "csvfile.close()\n",
        "with open('normalizedMNIST.csv','r') as csvfile:\n",
        "\treader = csv.reader(csvfile)\n",
        "\tdata = []\n",
        "\tfor row in reader:\n",
        "\t\trow = [float(x) for x in row]\n",
        "\t\tdata.append(row)\n",
        "csvfile.close()\n",
        "\n",
        "\n",
        "def precision(vec0, vec1):\n",
        "    if len(vec0) != len(vec1):\n",
        "        print(\"Errors in precision()\")\n",
        "        return -1\n",
        "    totalnum = len(vec0)\n",
        "    rightnum = 0.0\n",
        "    for idx in range(totalnum):\n",
        "        if vec0[idx]  ==  vec1[idx]:\n",
        "            rightnum += 1\n",
        "    return rightnum / totalnum\n",
        "\n",
        "# used for the input range of sigmoid\n",
        "def testx(inputx):\n",
        "\t#return inputx\n",
        "\tif inputx > 20 :\n",
        "\t\treturn 20\n",
        "\tif inputx < -20 :\n",
        "\t\treturn -20;\n",
        "\treturn inputx\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# Polynomial Activation Function:\n",
        "# P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;\n",
        "# P_LG[-6, +6] = 1.1110537229 + 0.500000.*x + 0.054235537.*x.*x;\n",
        "\n",
        "\n",
        "# Neural Networks Weight Initialization\n",
        "# https://machinelearningmastery.com/weight-initialization-for-deep-learning-neural-networks/\n",
        "# He Weight Initialization for ReLU\n",
        "# example of the he weight initialization\n",
        "'''\n",
        "from math import sqrt\n",
        "from numpy.random import randn, normal\n",
        "# number of nodes in the previous layer\n",
        "n = 10\n",
        "# calculate the range for the weights\n",
        "std = sqrt(2.0 / n)\n",
        "# generate random numbers\n",
        "numbers = randn(1000)\n",
        "# scale to the desired range\n",
        "scaled = numbers * std\n",
        "# summarize\n",
        "#print(std)\n",
        "#print(scaled.min(), scaled.max())\n",
        "#print(scaled.mean(), scaled.std())\n",
        "#print(scaled)\n",
        "'''\n",
        "\n",
        "\n",
        "###################################### So Begins The HE.NN Training ######################################\n",
        "# Stage 1. CTX  CTW  CTV\n",
        "#---------------------------------------------------------------------------------------------------------\n",
        "#           X  = [ [x11, x12, x13],\n",
        "#                  [x21, x22, x23],\n",
        "#                  [x31, x32, x33] ]\n",
        "#           X  = [ [1, x11, x12, x13],\n",
        "#                  [1, x21, x22, x23],\n",
        "#                  [1, x31, x32, x33] ]\n",
        "#---------------------------------------------------------------------------------------------------------\n",
        "#           W  = [ [a, b, c][j],\n",
        "#                  [d, e, f][k],\n",
        "#                  [g, h, i][l] ]\n",
        "#           W  = [ [j, a, b, c],\n",
        "#                  [k, d, e, f],\n",
        "#                  [l, g, h, i] ]\n",
        "#---------------------------------------------------------------------------------------------------------\n",
        "# For Classification：\n",
        "#           V  = [ [m, n, o][v],\n",
        "#                  [p, q, r][w] ]\n",
        "#           V  = [ [v, m, n, o],\n",
        "#                  [w, p, q, r] ]\n",
        "#\n",
        "#           Y  = [ y1, y2 ]\n",
        "#              = [ [y11, y12],\n",
        "#                  [y21, y22] ]\n",
        "#---------------------------------------------------------------------------------------------------------\n",
        "\n",
        "\n",
        "#print(\"+++++++++++++++++++++++++++ ! X ! +++++++++++++++++++++++++++\")\n",
        "#print(\"len(X):    \", len(X) )\n",
        "#print(\"len(X[0]): \", len(X[0]))\n",
        "#for rowidx in range( 5 ):\n",
        "#    for colidx in range( len(X[0]) ):\n",
        "#        print( X[rowidx][colidx], '\\t', end='' )\n",
        "#    print()\n",
        "\n",
        "#print(\"+++++++++++++++++++++++++++ ! Y ! +++++++++++++++++++++++++++\")\n",
        "#print(\"len(Y):    \", len(Y) )\n",
        "#print(\"len(Y[0]): \", len(Y[0]))\n",
        "#for rowidx in range(5):\n",
        "#    print(y[rowidx], end=\":\\t\")\n",
        "#    for colidx in range( len(Y[0]) ):\n",
        "#        print( Y[rowidx][colidx], '\\t', end='' )\n",
        "#    print()\n",
        "\n",
        "\n",
        "\n",
        "Xrnum = len(X)\n",
        "Xcnum = len(X[0])\n",
        "classnum = len( set(y) )\n",
        "\n",
        "TEST_NUM = 12\n",
        "AllSLE = []\n",
        "AllACC = []\n",
        "AllSLE2 = []\n",
        "AllACC2 = []\n",
        "MaxSigmoidInput = -10000000\n",
        "MinSigmoidInput = +10000000\n",
        "AllSLE_test = []\n",
        "AllACC_test = []\n",
        "AllSLE2_test = []\n",
        "AllACC2_test = []\n",
        "for test_idx in range( TEST_NUM ):\n",
        "    print()\n",
        "    print()\n",
        "    print()\n",
        "    print()\n",
        "    print(\"The \", test_idx, \"-th Test / \", TEST_NUM )\n",
        "    print()\n",
        "    print()\n",
        "    # +++++++++++++++++++++++++ Setting the number of the nodes in the one-hidden layer +++++++++++++++++++++++++\n",
        "    # W.shape == Wrnum * Xcnum\n",
        "    Wrnum = 120\n",
        "    # V.shape == classnum * (1 + Wrnum)\n",
        "    ###################################################不同的权重矩阵初始化方式决定不同的LossFunction的性能###################################################\n",
        "\n",
        "    # one-hidden layer with 12 nodes\n",
        "    # number of nodes in the previous layer, bias can be set to 0.\n",
        "    std = sqrt( 2.0 / Xcnum )\n",
        "    # generate random numbers\n",
        "    numbers = randn( Wrnum * Xcnum )\n",
        "    # scale to the desired range\n",
        "    #scaled = numbers * std      ########################### 此时第二种LossFunction比较好 而且能够尽快达到峰值但梯度计算比较复杂\n",
        "    scaled = normal(0.0, 0.05, Wrnum * Xcnum)\n",
        "    W = []\n",
        "    print(\"+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++\")\n",
        "    for rowidx in range(Wrnum):\n",
        "        row = []\n",
        "        for colidx in range( Xcnum ):\n",
        "            row.append( scaled[rowidx*Xcnum+colidx] )\n",
        "            #row.append( 0.1 )\n",
        "        W.append( row )\n",
        "\n",
        "\n",
        "    # one output layer with $classnum$ node\n",
        "    # number of nodes in the previous layer\n",
        "    std = sqrt( 2.0 / (1+Wrnum) )\n",
        "    # generate random numbers\n",
        "    numbers = randn( (1+Wrnum) * classnum )\n",
        "    # scale to the desired range\n",
        "    #scaled = numbers * std\n",
        "    scaled = normal(0.0, 0.05,  (1+Wrnum) * classnum )\n",
        "    V = []\n",
        "    print(\"+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++\")\n",
        "    for rowidx in range(classnum):\n",
        "        row = []\n",
        "        for colidx in range( 1+Wrnum ):\n",
        "            row.append( scaled[rowidx*( 1+Wrnum )+colidx] )\n",
        "            #row.append( 0.1 )\n",
        "        V.append( row )\n",
        "\n",
        "\n",
        "    MX = np.matrix(X)\n",
        "    MY = np.matrix(Y)\n",
        "    MW = np.matrix(W)\n",
        "    MWW = MW.copy()\n",
        "    MV = np.matrix(V)\n",
        "    MVV = MV.copy()\n",
        "    #print(\"MX:\")\n",
        "    #print(MX)\n",
        "    #print(\"MY:\")\n",
        "    #print(MY)\n",
        "    #print(\"MW:\")\n",
        "    #print(MW)\n",
        "    #print(\"MV:\")\n",
        "    #print(MV)\n",
        "    MX_test = np.matrix(X_test)\n",
        "    MY_test = np.matrix(Y_test)\n",
        "\n",
        "    Lambda = 0.0\n",
        "    lr = 0.01 / Xrnum # [\\bar Y - Y] > [Sigmoid(\\bar Y) - Y]\n",
        "    #lr = 0.12 / Xrnum  # [\\bar Y - Y] < [Sigmoid(\\bar Y) - Y] && [\\bar Y - Y] fails to work!\n",
        "\n",
        "    MAX_ITER  = 125\n",
        "\n",
        "    CurrSLE = []\n",
        "    CurrACC = []\n",
        "    CurrSLE_test = []\n",
        "    CurrACC_test = []\n",
        "    for iter in range( MAX_ITER ):\n",
        "      print(\"The \", test_idx, \"-th Test / \", TEST_NUM, \"\\tThe \", iter, \"-th iteration / \", MAX_ITER )\n",
        "      MXW = MX * MW.T\n",
        "      #print(MX.shape)\n",
        "      #print(MW.shape)\n",
        "      #print(MXW.shape)\n",
        "\n",
        "\n",
        "      # Squared Activation Function\n",
        "      # P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;\n",
        "      oldMXW = MXW.copy()\n",
        "      MXW = np.multiply(MXW, MXW)\n",
        "      #print(MXW[:2])\n",
        "      detZ = 2.0 * oldMXW\n",
        "\n",
        "\n",
        "\n",
        "      # insert one 1-column at the first\n",
        "      MXW = np.insert(MXW, [0], np.ones((Xrnum,1)), axis=1)\n",
        "      #print(MXW)\n",
        "      Z = MXW.copy()\n",
        "\n",
        "      MXWV = MXW * MV.T\n",
        "      #print(MXWV)\n",
        "      #print(MXWV.shape)\n",
        "\n",
        "      #MXWV[MXWV>20] = 20\n",
        "      #MXWV[MXWV<-20] = -20\n",
        "      S = 1.0 / ( 1 + np.exp( -MXWV ) )\n",
        "      Y_Bar = MXWV\n",
        "      #print(S)\n",
        "      #print(S.shape)\n",
        "\n",
        "      #print( np.argmax(S, axis=1) )\n",
        "\n",
        "      SLE = 0\n",
        "      S_MY = Y_Bar - MY\n",
        "      for i in range( Xrnum ):\n",
        "        for j in range( classnum ):\n",
        "          SLE = SLE + 1.0 / Xrnum * ( S_MY[i, j] * S_MY[i, j] )\n",
        "\n",
        "      ACC = precision(np.argmax(S, axis=1) ,y)\n",
        "      #print(\"Iter:\", iter, \"    SLE: \", SLE,  \"      ACC: \", ACC)\n",
        "      CurrSLE.append(SLE)\n",
        "      CurrACC.append(ACC)\n",
        "\n",
        "      MX_testW = MX_test * MW.T\n",
        "      MX_testW = np.multiply(MX_testW, MX_testW)\n",
        "      MX_testW = np.insert(MX_testW, [0], np.ones((len(X_test),1)), axis=1)\n",
        "      MX_testWV = MX_testW * MV.T\n",
        "      Y_test_Bar = MX_testWV\n",
        "      SLE_test = 0\n",
        "      S_MY_test = Y_test_Bar - MY_test\n",
        "      for i in range( len(X_test) ):\n",
        "        for j in range( classnum ):\n",
        "          SLE_test = SLE_test + 1.0 / len(X_test) * ( S_MY_test[i, j] * S_MY_test[i, j] )\n",
        "      ACC_test = precision(np.argmax(1.0 / ( 1 + np.exp( -MX_testWV ) ), axis=1) ,y_test)\n",
        "      CurrSLE_test.append(SLE_test)\n",
        "      CurrACC_test.append(ACC_test)\n",
        "\n",
        "      #S = 1 - S - MY\n",
        "      S = 2.0 * ( Y_Bar - MY )\n",
        "\n",
        "      detV = S.T * Z\n",
        "      V_ = np.delete(MV.copy(),0, axis=1)\n",
        "      detW = S * V_\n",
        "      detW = np.multiply(detW, detZ)\n",
        "      detW = detW.T * MX\n",
        "\n",
        "      # Update W & V\n",
        "      MW = MW - lr * detW\n",
        "      MV = MV - lr * detV\n",
        "\n",
        "    AllSLE.append(CurrSLE)\n",
        "    AllACC.append(CurrACC)\n",
        "    AllSLE_test.append(CurrSLE_test)\n",
        "    AllACC_test.append(CurrACC_test)\n",
        "    ###############################################################\n",
        "\n",
        "    CurrSLE2 = []\n",
        "    CurrACC2 = []\n",
        "    CurrSLE2_test = []\n",
        "    CurrACC2_test = []\n",
        "    for iter in range( MAX_ITER ):\n",
        "      print(\"The \", test_idx, \"-th Test / \", TEST_NUM, \"\\tThe \", iter, \"-th iteration / \", MAX_ITER )\n",
        "\n",
        "      MXW = MX * MWW.T\n",
        "      #print(MX.shape)\n",
        "      #print(MW.shape)\n",
        "      #print(MXW.shape)\n",
        "\n",
        "      # Squared Activation Function\n",
        "      # P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;\n",
        "      oldMXW = MXW.copy()\n",
        "      MXW = np.multiply(MXW, MXW)\n",
        "      #print(MXW[:2])\n",
        "      detZ = 2.0 * oldMXW\n",
        "\n",
        "      # insert one 1-column at the first\n",
        "      MXW = np.insert(MXW, [0], np.ones((Xrnum,1)), axis=1)\n",
        "      #print(MXW)\n",
        "      Z = MXW.copy()\n",
        "\n",
        "      MXWV = MXW * MVV.T\n",
        "      #print(MXWV)\n",
        "      #print(MXWV.shape)\n",
        "\n",
        "      #MXWV[MXWV>20] = 20\n",
        "      #MXWV[MXWV<-20] = -20\n",
        "      if MaxSigmoidInput < MXWV.max() :\n",
        "        MaxSigmoidInput = MXWV.max()\n",
        "      if MinSigmoidInput > MXWV.min() :\n",
        "        MinSigmoidInput = MXWV.min()\n",
        "\n",
        "      S = 1.0 / ( 1 + np.exp( -MXWV ) )\n",
        "      #z = -3.9613e-05.*x.^3 +   4.6302e-02.*x.^1 +   5.0000e-01;   # don't work\n",
        "      #S = -3.9613e-05 * np.multiply(MXWV, np.multiply(MXWV, MXWV) ) + 4.6302e-02 * MXWV + 0.5\n",
        "      #z = -3.2479e-10.*x.^7  +   5.7771e-07.*x.^5  -3.3832e-04.*x.^3 +  8.5976e-02.*x.^1 + 0.5;   #don't work either\n",
        "      #S = -3.2479e-10 * p7  +   5.7771e-07 * p5  -3.3832e-04 * p3 +  8.5976e-02 *p1 + 0.5\n",
        "\n",
        "\n",
        "      Y_Bar = MXWV\n",
        "      #print(S)\n",
        "      #print(S.shape)\n",
        "\n",
        "      #print( np.argmax(S, axis=1) )\n",
        "\n",
        "      SLE = 0\n",
        "      S_MY = S - MY\n",
        "      for i in range( Xrnum ):\n",
        "        for j in range( classnum ):\n",
        "          SLE = SLE + 1.0 / Xrnum * ( S_MY[i, j] * S_MY[i, j] )\n",
        "\n",
        "      ACC = precision(np.argmax(S, axis=1) ,y)\n",
        "      #print(\"Iter:\", iter, \"    SLE: \", SLE,  \"      ACC: \", ACC)\n",
        "      CurrSLE2.append(SLE)\n",
        "      CurrACC2.append(ACC)\n",
        "\n",
        "      MX_testW = MX_test * MWW.T\n",
        "      MX_testW = np.multiply(MX_testW, MX_testW)\n",
        "      MX_testW = np.insert(MX_testW, [0], np.ones((len(X_test),1)), axis=1)\n",
        "      MX_testWV = MX_testW * MVV.T\n",
        "      S_test = 1.0 / ( 1 + np.exp( -MX_testWV ) )\n",
        "      Y_test_Bar = MX_testWV\n",
        "      SLE_test = 0\n",
        "      S_MY_test = S_test - MY_test\n",
        "      for i in range( len(X_test) ):\n",
        "        for j in range( classnum ):\n",
        "          SLE_test = SLE_test + 1.0 / len(X_test) * ( S_MY_test[i, j] * S_MY_test[i, j] )\n",
        "      ACC_test = precision(np.argmax(S_test, axis=1) ,y_test)\n",
        "      CurrSLE2_test.append(SLE_test)\n",
        "      CurrACC2_test.append(ACC_test)\n",
        "\n",
        "\n",
        "      #S = 1 - S - MY\n",
        "      #S = 2.0 * np.multiply( S - MY,  np.multiply(S, 1.0 - S ) )\n",
        "      S = 2.0 * np.multiply( S - MY,  .25 )\n",
        "      #S是否像固定海森矩阵一样有常数界限的替代物           VERY IMPORTANT!\n",
        "      #也就是说虽然我们用的是[Sigmoid(\\barY） - Y]损失函数 但是可以像[\\barY - Y]损失函数一样地进行进算\n",
        "      #两个不同的损失函数在不同的学习率下有不同的性能\n",
        "\n",
        "      detV = S.T * Z\n",
        "      V_ = np.delete(MVV.copy(),0, axis=1)\n",
        "      detW = S * V_\n",
        "      detW = np.multiply(detW, detZ)\n",
        "      detW = detW.T * MX\n",
        "\n",
        "      # Update W & V\n",
        "      MWW = MWW - lr * detW\n",
        "      MVV = MVV - lr * detV\n",
        "\n",
        "    AllSLE2.append(CurrSLE2)\n",
        "    AllACC2.append(CurrACC2)\n",
        "    AllSLE2_test.append(CurrSLE2_test)\n",
        "    AllACC2_test.append(CurrACC2_test)\n",
        "\n",
        "\n",
        "    #label = [ 'ALLSLE', 'ALLSLE2' ]\n",
        "    #plt.plot(TestSLE)\n",
        "    #plt.plot(TestSLE2)\n",
        "    #plt.title('LOSS FUNCTION')\n",
        "    #plt.legend(label, loc = 0, ncol = 1)\n",
        "    #plt.grid()\n",
        "    #plt.show()\n",
        "    ##plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "    #plt.close()\n",
        "\n",
        "    #label = [ 'ALLACC', 'ALLACC2' ]\n",
        "    #plt.plot(TestACC)\n",
        "    #plt.plot(TestACC2)\n",
        "    #plt.title('precision')\n",
        "    #plt.legend(label, loc = 0, ncol = 1)\n",
        "    #plt.grid()\n",
        "    #plt.show()\n",
        "    ##plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "    #plt.close()\n",
        "\n",
        "\n",
        "\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "print(  np.matrix(AllSLE).mean(0).A[0]  )\n",
        "print(  np.matrix(AllSLE2).mean(0).A[0]  )\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "\n",
        "label = [ 'AverageSLE1', 'AverageSLE2' ]\n",
        "#label = [ '2nd variant', '1st variant' ]\n",
        "plt.plot(  np.matrix(AllSLE).mean(0).A[0]  )\n",
        "plt.plot(  np.matrix(AllSLE2).mean(0).A[0]  )\n",
        "plt.title('loss function on training data')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "label = [ 'AverageSLE2' ]\n",
        "plt.plot(  np.matrix(AllSLE2).mean(0).A[0]  )\n",
        "plt.title('LOSS FUNCTION')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "print(  np.matrix(AllACC).mean(0).A[0]  )\n",
        "print(  np.matrix(AllACC2).mean(0).A[0]  )\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "\n",
        "\n",
        "label = [ 'AverageACC1', 'AverageACC2' ]\n",
        "#label = [ '2nd variant', '1st variant' ]\n",
        "plt.plot(  np.matrix(AllACC).mean(0).A[0]  )\n",
        "plt.plot(  np.matrix(AllACC2).mean(0).A[0]  )\n",
        "plt.title('precision on training data')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "print(  \"AllACC1   [\\\\bar Y - Y] \"  )\n",
        "print(  \"AllACC2   [Sigmoid(\\bar Y) - Y] \"  )\n",
        "\n",
        "print( \"MaxSigmoidInput: \", MaxSigmoidInput )\n",
        "print( \"MinSigmoidInput: \", MinSigmoidInput )\n",
        "print(\"--------------------------++++++++++++++++++++++++++\")\n",
        "\n",
        "label = [ 'AverageSLE2_test' ]\n",
        "plt.plot(  np.matrix(AllSLE2_test).mean(0).A[0]  )\n",
        "plt.title('LOSS FUNCTION')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "label = [ 'AverageSLE1_test', 'AverageSLE2_test' ]\n",
        "#label = [ '2nd variant', '1st variant' ]\n",
        "plt.plot(  np.matrix(AllSLE_test).mean(0).A[0]  )\n",
        "plt.plot(  np.matrix(AllSLE2_test).mean(0).A[0]  )\n",
        "plt.title('loss function on testing data')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "label = [ 'AverageACC1_test', 'AverageACC2_test' ]\n",
        "#label = [ '2nd variant', '1st variant' ]\n",
        "plt.plot(  np.matrix(AllACC_test).mean(0).A[0]  )\n",
        "plt.plot(  np.matrix(AllACC2_test).mean(0).A[0]  )\n",
        "plt.title('precision on testing data')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "#plt.savefig(\"prec_train_\" + FILE_NAME +\".pdf\")\n",
        "plt.close()\n",
        "\n",
        "\n",
        "with open('PythonResult_AllSLE.csv', 'w') as csvfile:\n",
        "    spamwriter = csv.writer(csvfile)\n",
        "    data = np.matrix(AllSLE).mean(0).A[0]\n",
        "    for i in range(len(data)):\n",
        "      spamwriter.writerow(data)\n",
        "csvfile.close()\n",
        "with open('PythonResult_AllSLE2.csv', 'w') as csvfile:\n",
        "    spamwriter = csv.writer(csvfile)\n",
        "    data = np.matrix(AllSLE2).mean(0).A[0]\n",
        "    for i in range(len(data)):\n",
        "      spamwriter.writerow(data)\n",
        "csvfile.close()\n",
        "with open('PythonResult_AllACC.csv', 'w') as csvfile:\n",
        "    spamwriter = csv.writer(csvfile)\n",
        "    data = np.matrix(AllACC).mean(0).A[0]\n",
        "    for i in range(len(data)):\n",
        "      spamwriter.writerow(data)\n",
        "csvfile.close()\n",
        "with open('PythonResult_AllACC2.csv', 'w') as csvfile:\n",
        "    spamwriter = csv.writer(csvfile)\n",
        "    data = np.matrix(AllACC2).mean(0).A[0]\n",
        "    for i in range(len(data)):\n",
        "      spamwriter.writerow(data)\n",
        "csvfile.close()"
      ]
    }
  ]
}

==> my_nntraininghewith1hiddenlayer_2023august17_classification_mnist_numpymatrixmul_rawg_newlossfunctionsyvssigmoidy_normal00_05weightinitialization.py <==
# -*- coding: utf-8 -*-
"""My_NNtrainingHEwith1hiddenlayer_2023August17_Classification_MNIST_NumpyMatrixMul_RawG_NewLossFunctionsYvsSigmoidY_Normal00.05WeightInitialization.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1saaBhACw4eYeBmutr-ctO6IGat7-NPEW
"""

import os
os.environ["TF_CPP_MIN_LOG_LEVEL"] = "2"
import csv
import math
import numpy as np
import matplotlib.pyplot as plt
from math import sqrt
from numpy.random import randn, normal

import tensorflow as tf
#tf.config.run_functions_eagerly(True)
from tensorflow import keras
import tensorflow_datasets as tfds
from sys import version

# endregion imports
version


x, y = tfds.as_numpy(tfds.load(
    'iris',
    batch_size=-1,
    as_supervised=True,
))["train"]

mean = x.mean(axis=0)
x -= mean
std = x.std(axis=0)
x /= std

print(x.shape, y.shape)
print(x[0]), print(y[0])

from keras.datasets import  mnist, fashion_mnist
(x_train, y_train), (x_test, y_test) = fashion_mnist.load_data()
(x_train, y_train), (x_test, y_test) = mnist.load_data()
x_train = x_train.reshape(-1,  28*28).astype("float16") / 255.0
x_test = x_test.reshape(-1, 28*28).astype("float16") / 255.0

print(x.shape, y.shape)
print(x_train.shape, y_train.shape)
print(x_train[0]), print(y_train[0])
print(x[0]), print(y[0])


x = x_train[:5000]
y = y_train[:5000]


#x = x_train[:]
#y = y_train[:]


data = []
for i in range(len(x)):
  row =  np.insert(x[i], 0, y[i])
  #print(row)
  data.append(row)
print(len(data))


X = data[:]
for rowidx in range( len(X)):
  X[rowidx][0] = 1.0

#y = self.one_hot(y)
Y = []
for rowidx in range( len(y) ):
    row = []
    for colidx in range( len( set(y) ) ):
        if colidx == y[rowidx]:
            row.append( 1 )
        else:
            row.append( 0 )
    Y.append( row )


############################### For TEST ################################
testdata = []
for i in range(len(x_test)):
  row =  np.insert(x_test[i], 0, y_test[i])
  #print(row)
  testdata.append(row)
print(len(testdata))

X_test = testdata[:]
for rowidx in range( len(X_test)):
  X_test[rowidx][0] = 1.0

#y = self.one_hot(y)
Y_test = []
for rowidx in range( len(y_test) ):
    row = []
    for colidx in range( len( set(y_test) ) ):
        if colidx == y_test[rowidx]:
            row.append( 1 )
        else:
            row.append( 0 )
    Y_test.append( row )
############################### For TEST ################################

#print("+++++++++++++++++++++++++++ ! Iris ! +++++++++++++++++++++++++++")
#for rowid in range(len(X)):
#    print(y[rowid], " : ", Y[rowid], " : ", end='')
#    for colid in range(len(X[0])):
#        print("%3.2f  " % data[rowid][colid], end='')
#    print()
#print("Row_Num: ", len(X))
#print("Col_Num: ", len(X[0]))
#print("+++++++++++++++++++++++++++ ! Iris ! +++++++++++++++++++++++++++")
#print(y[-1], " : ", x[-1])



import csv
with open('normalizedMNIST.csv', 'w') as csvfile:
    spamwriter = csv.writer(csvfile)

    for i in range(len(data)):
      spamwriter.writerow(data[i])
csvfile.close()
with open('normalizedMNIST.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	data = []
	for row in reader:
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()


def precision(vec0, vec1):
    if len(vec0) != len(vec1):
        print("Errors in precision()")
        return -1
    totalnum = len(vec0)
    rightnum = 0.0
    for idx in range(totalnum):
        if vec0[idx]  ==  vec1[idx]:
            rightnum += 1
    return rightnum / totalnum

# used for the input range of sigmoid
def testx(inputx):
	#return inputx
	if inputx > 20 :
		return 20
	if inputx < -20 :
		return -20;
	return inputx




# Polynomial Activation Function:
# P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;
# P_LG[-6, +6] = 1.1110537229 + 0.500000.*x + 0.054235537.*x.*x;


# Neural Networks Weight Initialization
# https://machinelearningmastery.com/weight-initialization-for-deep-learning-neural-networks/
# He Weight Initialization for ReLU
# example of the he weight initialization
'''
from math import sqrt
from numpy.random import randn, normal
# number of nodes in the previous layer
n = 10
# calculate the range for the weights
std = sqrt(2.0 / n)
# generate random numbers
numbers = randn(1000)
# scale to the desired range
scaled = numbers * std
# summarize
#print(std)
#print(scaled.min(), scaled.max())
#print(scaled.mean(), scaled.std())
#print(scaled)
'''


###################################### So Begins The HE.NN Training ######################################
# Stage 1. CTX  CTW  CTV
#---------------------------------------------------------------------------------------------------------
#           X  = [ [x11, x12, x13],
#                  [x21, x22, x23],
#                  [x31, x32, x33] ]
#           X  = [ [1, x11, x12, x13],
#                  [1, x21, x22, x23],
#                  [1, x31, x32, x33] ]
#---------------------------------------------------------------------------------------------------------
#           W  = [ [a, b, c][j],
#                  [d, e, f][k],
#                  [g, h, i][l] ]
#           W  = [ [j, a, b, c],
#                  [k, d, e, f],
#                  [l, g, h, i] ]
#---------------------------------------------------------------------------------------------------------
# For Classification：
#           V  = [ [m, n, o][v],
#                  [p, q, r][w] ]
#           V  = [ [v, m, n, o],
#                  [w, p, q, r] ]
#
#           Y  = [ y1, y2 ]
#              = [ [y11, y12],
#                  [y21, y22] ]
#---------------------------------------------------------------------------------------------------------


#print("+++++++++++++++++++++++++++ ! X ! +++++++++++++++++++++++++++")
#print("len(X):    ", len(X) )
#print("len(X[0]): ", len(X[0]))
#for rowidx in range( 5 ):
#    for colidx in range( len(X[0]) ):
#        print( X[rowidx][colidx], '\t', end='' )
#    print()

#print("+++++++++++++++++++++++++++ ! Y ! +++++++++++++++++++++++++++")
#print("len(Y):    ", len(Y) )
#print("len(Y[0]): ", len(Y[0]))
#for rowidx in range(5):
#    print(y[rowidx], end=":\t")
#    for colidx in range( len(Y[0]) ):
#        print( Y[rowidx][colidx], '\t', end='' )
#    print()



Xrnum = len(X)
Xcnum = len(X[0])
classnum = len( set(y) )

TEST_NUM = 12
AllSLE = []
AllACC = []
AllSLE2 = []
AllACC2 = []
MaxSigmoidInput = -10000000
MinSigmoidInput = +10000000
AllSLE_test = []
AllACC_test = []
AllSLE2_test = []
AllACC2_test = []
for test_idx in range( TEST_NUM ):
    print()
    print()
    print()
    print()
    print("The ", test_idx, "-th Test / ", TEST_NUM )
    print()
    print()
    # +++++++++++++++++++++++++ Setting the number of the nodes in the one-hidden layer +++++++++++++++++++++++++
    # W.shape == Wrnum * Xcnum
    Wrnum = 120
    # V.shape == classnum * (1 + Wrnum)
    ###################################################不同的权重矩阵初始化方式决定不同的LossFunction的性能###################################################

    # one-hidden layer with 12 nodes
    # number of nodes in the previous layer, bias can be set to 0.
    std = sqrt( 2.0 / Xcnum )
    # generate random numbers
    numbers = randn( Wrnum * Xcnum )
    # scale to the desired range
    #scaled = numbers * std      ########################### 此时第二种LossFunction比较好 而且能够尽快达到峰值但梯度计算比较复杂
    scaled = normal(0.0, 0.05, Wrnum * Xcnum)
    W = []
    print("+++++++++++++++++++++++++++ ! W ! +++++++++++++++++++++++++++")
    for rowidx in range(Wrnum):
        row = []
        for colidx in range( Xcnum ):
            row.append( scaled[rowidx*Xcnum+colidx] )
            #row.append( 0.1 )
        W.append( row )


    # one output layer with $classnum$ node
    # number of nodes in the previous layer
    std = sqrt( 2.0 / (1+Wrnum) )
    # generate random numbers
    numbers = randn( (1+Wrnum) * classnum )
    # scale to the desired range
    #scaled = numbers * std
    scaled = normal(0.0, 0.05,  (1+Wrnum) * classnum )
    V = []
    print("+++++++++++++++++++++++++++ ! V ! +++++++++++++++++++++++++++")
    for rowidx in range(classnum):
        row = []
        for colidx in range( 1+Wrnum ):
            row.append( scaled[rowidx*( 1+Wrnum )+colidx] )
            #row.append( 0.1 )
        V.append( row )


    MX = np.matrix(X)
    MY = np.matrix(Y)
    MW = np.matrix(W)
    MWW = MW.copy()
    MV = np.matrix(V)
    MVV = MV.copy()
    #print("MX:")
    #print(MX)
    #print("MY:")
    #print(MY)
    #print("MW:")
    #print(MW)
    #print("MV:")
    #print(MV)
    MX_test = np.matrix(X_test)
    MY_test = np.matrix(Y_test)

    Lambda = 0.0
    lr = 0.01 / Xrnum # [\bar Y - Y] > [Sigmoid(\bar Y) - Y]
    #lr = 0.12 / Xrnum  # [\bar Y - Y] < [Sigmoid(\bar Y) - Y] && [\bar Y - Y] fails to work!

    MAX_ITER  = 125

    CurrSLE = []
    CurrACC = []
    CurrSLE_test = []
    CurrACC_test = []
    for iter in range( MAX_ITER ):
      print("The ", test_idx, "-th Test / ", TEST_NUM, "\tThe ", iter, "-th iteration / ", MAX_ITER )
      MXW = MX * MW.T
      #print(MX.shape)
      #print(MW.shape)
      #print(MXW.shape)


      # Squared Activation Function
      # P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;
      oldMXW = MXW.copy()
      MXW = np.multiply(MXW, MXW)
      #print(MXW[:2])
      detZ = 2.0 * oldMXW



      # insert one 1-column at the first
      MXW = np.insert(MXW, [0], np.ones((Xrnum,1)), axis=1)
      #print(MXW)
      Z = MXW.copy()

      MXWV = MXW * MV.T
      #print(MXWV)
      #print(MXWV.shape)

      #MXWV[MXWV>20] = 20
      #MXWV[MXWV<-20] = -20
      S = 1.0 / ( 1 + np.exp( -MXWV ) )
      Y_Bar = MXWV
      #print(S)
      #print(S.shape)

      #print( np.argmax(S, axis=1) )

      SLE = 0
      S_MY = Y_Bar - MY
      for i in range( Xrnum ):
        for j in range( classnum ):
          SLE = SLE + 1.0 / Xrnum * ( S_MY[i, j] * S_MY[i, j] )

      ACC = precision(np.argmax(S, axis=1) ,y)
      #print("Iter:", iter, "    SLE: ", SLE,  "      ACC: ", ACC)
      CurrSLE.append(SLE)
      CurrACC.append(ACC)

      MX_testW = MX_test * MW.T
      MX_testW = np.multiply(MX_testW, MX_testW)
      MX_testW = np.insert(MX_testW, [0], np.ones((len(X_test),1)), axis=1)
      MX_testWV = MX_testW * MV.T
      Y_test_Bar = MX_testWV
      SLE_test = 0
      S_MY_test = Y_test_Bar - MY_test
      for i in range( len(X_test) ):
        for j in range( classnum ):
          SLE_test = SLE_test + 1.0 / len(X_test) * ( S_MY_test[i, j] * S_MY_test[i, j] )
      ACC_test = precision(np.argmax(1.0 / ( 1 + np.exp( -MX_testWV ) ), axis=1) ,y_test)
      CurrSLE_test.append(SLE_test)
      CurrACC_test.append(ACC_test)

      #S = 1 - S - MY
      S = 2.0 * ( Y_Bar - MY )

      detV = S.T * Z
      V_ = np.delete(MV.copy(),0, axis=1)
      detW = S * V_
      detW = np.multiply(detW, detZ)
      detW = detW.T * MX

      # Update W & V
      MW = MW - lr * detW
      MV = MV - lr * detV

    AllSLE.append(CurrSLE)
    AllACC.append(CurrACC)
    AllSLE_test.append(CurrSLE_test)
    AllACC_test.append(CurrACC_test)
    ###############################################################

    CurrSLE2 = []
    CurrACC2 = []
    CurrSLE2_test = []
    CurrACC2_test = []
    for iter in range( MAX_ITER ):
      print("The ", test_idx, "-th Test / ", TEST_NUM, "\tThe ", iter, "-th iteration / ", MAX_ITER )

      MXW = MX * MWW.T
      #print(MX.shape)
      #print(MW.shape)
      #print(MXW.shape)

      # Squared Activation Function
      # P_LG[-8, +8] = 0.7974683544 + 0.500000.*x + 0.0563686709.*x.*x;
      oldMXW = MXW.copy()
      MXW = np.multiply(MXW, MXW)
      #print(MXW[:2])
      detZ = 2.0 * oldMXW

      # insert one 1-column at the first
      MXW = np.insert(MXW, [0], np.ones((Xrnum,1)), axis=1)
      #print(MXW)
      Z = MXW.copy()

      MXWV = MXW * MVV.T
      #print(MXWV)
      #print(MXWV.shape)

      #MXWV[MXWV>20] = 20
      #MXWV[MXWV<-20] = -20
      if MaxSigmoidInput < MXWV.max() :
        MaxSigmoidInput = MXWV.max()
      if MinSigmoidInput > MXWV.min() :
        MinSigmoidInput = MXWV.min()

      S = 1.0 / ( 1 + np.exp( -MXWV ) )
      #z = -3.9613e-05.*x.^3 +   4.6302e-02.*x.^1 +   5.0000e-01;   # don't work
      #S = -3.9613e-05 * np.multiply(MXWV, np.multiply(MXWV, MXWV) ) + 4.6302e-02 * MXWV + 0.5
      #z = -3.2479e-10.*x.^7  +   5.7771e-07.*x.^5  -3.3832e-04.*x.^3 +  8.5976e-02.*x.^1 + 0.5;   #don't work either
      #S = -3.2479e-10 * p7  +   5.7771e-07 * p5  -3.3832e-04 * p3 +  8.5976e-02 *p1 + 0.5


      Y_Bar = MXWV
      #print(S)
      #print(S.shape)

      #print( np.argmax(S, axis=1) )

      SLE = 0
      S_MY = S - MY
      for i in range( Xrnum ):
        for j in range( classnum ):
          SLE = SLE + 1.0 / Xrnum * ( S_MY[i, j] * S_MY[i, j] )

      ACC = precision(np.argmax(S, axis=1) ,y)
      #print("Iter:", iter, "    SLE: ", SLE,  "      ACC: ", ACC)
      CurrSLE2.append(SLE)
      CurrACC2.append(ACC)

      MX_testW = MX_test * MWW.T
      MX_testW = np.multiply(MX_testW, MX_testW)
      MX_testW = np.insert(MX_testW, [0], np.ones((len(X_test),1)), axis=1)
      MX_testWV = MX_testW * MVV.T
      S_test = 1.0 / ( 1 + np.exp( -MX_testWV ) )
      Y_test_Bar = MX_testWV
      SLE_test = 0
      S_MY_test = S_test - MY_test
      for i in range( len(X_test) ):
        for j in range( classnum ):
          SLE_test = SLE_test + 1.0 / len(X_test) * ( S_MY_test[i, j] * S_MY_test[i, j] )
      ACC_test = precision(np.argmax(S_test, axis=1) ,y_test)
      CurrSLE2_test.append(SLE_test)
      CurrACC2_test.append(ACC_test)


      #S = 1 - S - MY
      #S = 2.0 * np.multiply( S - MY,  np.multiply(S, 1.0 - S ) )
      S = 2.0 * np.multiply( S - MY,  .25 )
      #S是否像固定海森矩阵一样有常数界限的替代物           VERY IMPORTANT!
      #也就是说虽然我们用的是[Sigmoid(\barY） - Y]损失函数 但是可以像[\barY - Y]损失函数一样地进行进算
      #两个不同的损失函数在不同的学习率下有不同的性能

      detV = S.T * Z
      V_ = np.delete(MVV.copy(),0, axis=1)
      detW = S * V_
      detW = np.multiply(detW, detZ)
      detW = detW.T * MX

      # Update W & V
      MWW = MWW - lr * detW
      MVV = MVV - lr * detV

    AllSLE2.append(CurrSLE2)
    AllACC2.append(CurrACC2)
    AllSLE2_test.append(CurrSLE2_test)
    AllACC2_test.append(CurrACC2_test)


    #label = [ 'ALLSLE', 'ALLSLE2' ]
    #plt.plot(TestSLE)
    #plt.plot(TestSLE2)
    #plt.title('LOSS FUNCTION')
    #plt.legend(label, loc = 0, ncol = 1)
    #plt.grid()
    #plt.show()
    ##plt.savefig("prec_train_" + FILE_NAME +".pdf")
    #plt.close()

    #label = [ 'ALLACC', 'ALLACC2' ]
    #plt.plot(TestACC)
    #plt.plot(TestACC2)
    #plt.title('precision')
    #plt.legend(label, loc = 0, ncol = 1)
    #plt.grid()
    #plt.show()
    ##plt.savefig("prec_train_" + FILE_NAME +".pdf")
    #plt.close()



print("--------------------------++++++++++++++++++++++++++")
print(  np.matrix(AllSLE).mean(0).A[0]  )
print(  np.matrix(AllSLE2).mean(0).A[0]  )
print("--------------------------++++++++++++++++++++++++++")

label = [ 'AverageSLE1', 'AverageSLE2' ]
#label = [ '2nd variant', '1st variant' ]
plt.plot(  np.matrix(AllSLE).mean(0).A[0]  )
plt.plot(  np.matrix(AllSLE2).mean(0).A[0]  )
plt.title('loss function on training data')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()

label = [ 'AverageSLE2' ]
plt.plot(  np.matrix(AllSLE2).mean(0).A[0]  )
plt.title('LOSS FUNCTION')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()

print("--------------------------++++++++++++++++++++++++++")
print(  np.matrix(AllACC).mean(0).A[0]  )
print(  np.matrix(AllACC2).mean(0).A[0]  )
print("--------------------------++++++++++++++++++++++++++")


label = [ 'AverageACC1', 'AverageACC2' ]
#label = [ '2nd variant', '1st variant' ]
plt.plot(  np.matrix(AllACC).mean(0).A[0]  )
plt.plot(  np.matrix(AllACC2).mean(0).A[0]  )
plt.title('precision on training data')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()

print("--------------------------++++++++++++++++++++++++++")
print(  "AllACC1   [\\bar Y - Y] "  )
print(  "AllACC2   [Sigmoid(\bar Y) - Y] "  )

print( "MaxSigmoidInput: ", MaxSigmoidInput )
print( "MinSigmoidInput: ", MinSigmoidInput )
print("--------------------------++++++++++++++++++++++++++")

label = [ 'AverageSLE2_test' ]
plt.plot(  np.matrix(AllSLE2_test).mean(0).A[0]  )
plt.title('LOSS FUNCTION')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()

label = [ 'AverageSLE1_test', 'AverageSLE2_test' ]
#label = [ '2nd variant', '1st variant' ]
plt.plot(  np.matrix(AllSLE_test).mean(0).A[0]  )
plt.plot(  np.matrix(AllSLE2_test).mean(0).A[0]  )
plt.title('loss function on testing data')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()

label = [ 'AverageACC1_test', 'AverageACC2_test' ]
#label = [ '2nd variant', '1st variant' ]
plt.plot(  np.matrix(AllACC_test).mean(0).A[0]  )
plt.plot(  np.matrix(AllACC2_test).mean(0).A[0]  )
plt.title('precision on testing data')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("prec_train_" + FILE_NAME +".pdf")
plt.close()


with open('PythonResult_AllSLE.csv', 'w') as csvfile:
    spamwriter = csv.writer(csvfile)
    data = np.matrix(AllSLE).mean(0).A[0]
    for i in range(len(data)):
      spamwriter.writerow(data)
csvfile.close()
with open('PythonResult_AllSLE2.csv', 'w') as csvfile:
    spamwriter = csv.writer(csvfile)
    data = np.matrix(AllSLE2).mean(0).A[0]
    for i in range(len(data)):
      spamwriter.writerow(data)
csvfile.close()
with open('PythonResult_AllACC.csv', 'w') as csvfile:
    spamwriter = csv.writer(csvfile)
    data = np.matrix(AllACC).mean(0).A[0]
    for i in range(len(data)):
      spamwriter.writerow(data)
csvfile.close()
with open('PythonResult_AllACC2.csv', 'w') as csvfile:
    spamwriter = csv.writer(csvfile)
    data = np.matrix(AllACC2).mean(0).A[0]
    for i in range(len(data)):
      spamwriter.writerow(data)
csvfile.close()
